Maintaining User Trust Through Multistage Uncertainty Aware Inference

This paper describes and evaluates a multistage approach to AI deployment. Each stage involves a more accurate method of inference, yet engaging each comes with an increasing cost. In outlining the architecture, we present a method for quantifying model uncertainty that facilitates confident deferral decisions. The architecture is currently under active deployment to thousands of cotton farmers across India. The broader idea however is applicable to a growing sector of AI deployments in challenging low resources settings.

==> make.sh <==
#!/bin/bash

doc=main

for i in `seq 3`; do
    if [ $i -eq 2 ]; then
	bibtex $doc || exit
    fi
    pdflatex $doc
done

